The $\pi\gamma \to \pi\pi$ transition and the $\rho$ radiative decay width from lattice QCD

We report a lattice QCD determination of the $\pi\gamma \to \pi\pi$ transition amplitude for the $P$-wave, $I=1$ two-pion final state, as a function of the photon virtuality and $\pi\pi$ invariant mass. The calculation was performed with $2+1$ flavors of clover fermions at a pion mass of approximately $320$ MeV, on a $32^3 \times 96$ lattice with $L\approx 3.6$ fm. We construct the necessary correlation functions using a combination of smeared forward, sequential and stochastic propagators, and determine the finite-volume matrix elements for all $\pi\pi$ momenta up to $|\vec{P}|= \sqrt{3} \frac{2\pi}{L}$ and all associated irreducible representations. In the mapping of the finite-volume to infinite-volume matrix elements using the Lellouch-L\"uscher factor, we consider two different parametrizations of the $\pi\pi$ scattering phase shift. We fit the $q^2$ and $s$ dependence of the infinite-volume transition amplitude in a model-independent way using series expansions, and compare multiple different truncations of this series. Through analytic continuation to the $\rho$ resonance pole, we also determine the $\pi\gamma \to \rho$ resonant transition form factor and the $\rho$ meson photocoupling, and obtain $|G_{\rho\pi\gamma}| = 0.0802(32)(20)$.

==> anc/BWII.dat <==
Breit-Wigner BW II (with Blatt-Weisskopf barrier factor)

central values 
mR          4.602707189705e-01 
g           5.771118127385e+00 
r02         9.607772941998e+00 

covariances 
g g         1.739947529153e-02 
g r02       2.184572534887e-01 
g mR        2.396848517491e-05 
r02 g       2.184572534887e-01 
r02 r02     3.532312420077e+01 
r02 mR     -2.984298016948e-03 
mR g        2.396848517491e-05 
mR r02     -2.984298016948e-03 
mR mR       2.432336160258e-06 


==> anc/F_BWII_F1_K2.dat <==
Parametrization BWII_F1_K2 of the function F(q^2, s)

central values 
A00       8.0273781750257e-02 
A01       1.3190302089874e-01 
A02       1.1610444228226e-01 
A10       8.8939212254858e-02 
A11       3.3620736547797e-01 
A20       7.2467510568937e-02 

covariances 
A00 A00      9.9306098932182e-06 
A00 A01      1.7052312328351e-05 
A00 A02     -6.4565087531357e-05 
A00 A10     -1.3219385599954e-06 
A00 A11     -1.9758372138860e-04 
A00 A20     -2.3833228177924e-04 
A01 A00      1.7052312328351e-05 
A01 A01      2.0816880693136e-04 
A01 A02     -2.7488134527830e-04 
A01 A10      1.8110087162185e-04 
A01 A11     -8.3064349278342e-04 
A01 A20     -8.2441744870544e-04 
A02 A00     -6.4565087531357e-05 
A02 A01     -2.7488134527830e-04 
A02 A02      1.9996334935418e-03 
A02 A10     -3.3068480800381e-05 
A02 A11      6.0683476253288e-03 
A02 A20      5.2994656696244e-03 
A10 A00     -1.3219385599953e-06 
A10 A01      1.8110087162185e-04 
A10 A02     -3.3068480800385e-05 
A10 A10      7.1014460715699e-04 
A10 A11      2.7172460711403e-04 
A10 A20      1.2743005309730e-03 
A11 A00     -1.9758372138860e-04 
A11 A01     -8.3064349278341e-04 
A11 A02      6.0683476253288e-03 
A11 A10      2.7172460711406e-04 
A11 A11      3.7323974302655e-02 
A11 A20      3.9633679168099e-02 
A20 A00     -2.3833228177924e-04 
A20 A01     -8.2441744870543e-04 
A20 A02      5.2994656696244e-03 
A20 A10      1.2743005309730e-03 
A20 A11      3.9633679168099e-02 
A20 A20      4.7836888271784e-02 

